A Thick-Restart Lanczos algorithm with polynomial filtering for Hermitian eigenvalue problems

Polynomial filtering can provide a highly effective means of computing all eigenvalues of a real symmetric (or complex Hermitian) matrix that are located in a given interval, anywhere in the spectrum. This paper describes a technique for tackling this problem by combining a Thick-Restart version of the Lanczos algorithm with deflation (`locking') and a new type of polynomial filters obtained from a least-squares technique. The resulting algorithm can be utilized in a `spectrum-slicing' approach whereby a very large number of eigenvalues and associated eigenvectors of the matrix are computed by extracting eigenpairs located in different sub-intervals independently from one another.

==> FIGS/modkern.m <==
function [xi, yi] = modkern(npts, k, a, b)
%%
h = (b-a)/(npts-1);
xi = b:-h:a;
npts = length(xi);
for j=1:npts
    t = xi(j);
    %%    t = cos(th);
    ts = sin(t); 
    if (abs(ts) <= 1.e-12) 
        val = 1;
    else
        val = sin(k*t)/(k*sin(t));
    end
    yi(j) = val;
    xi(j) = t;
end


==> FIGS/testPlt3.m <==


close all
clear
 damp = 1;
%% just to see what happens for left interval when deg. varies
 xi = linspace(0,1,200);
 xi = xi .^ (1.5);
 xmax = -0.5;
 xi = xi*(1+xmax) -1;
 ab = [-1, -0.95];
 gamB = ab(1);
 eta  = ab(2);
for deg = 3:2:15
 mu = jac2Coefd (deg, gamB, damp); 
 yi1 = jac2Pltd (mu,xi);
 yi1 = yi1/max(yi1) ;
 min(yi1)*pi


 plot(xi,yi1,[-1 xmax], [0 0],[gamB gamB],[0, max(yi1)],'linewidth',2)  
 hold on
end
 plot([eta eta], [0 1],'r--','linewidth',3)
 xlabel('\lambda','fontsize',20);
 ylabel('\rho_k  ( \lambda ) ','fontsize',20);
 h = title('Jackson Chebyshev on [-1, -0.95]; deg. = 3 : 2 : 15')
 set(h,'fontsize',16)

%%  text(-0.75, 0.50,'k=3','fontsize',14)
%%  text(-0.8, 0.44,'k=4','fontsize',14)
%%  text(-0.84, 0.35,'k=5','fontsize',14)
%%  text(-0.845, 0.21,'k=6','fontsize',14)
%%  text(-0.87, 0.17,'....','fontsize',14)
 print -depsc2 find_deg_left.eps

